Neutrino superradiance constraint on asteroid-mass PBH Dark Matter and beyond

Primordial Black Holes (PBHs) are an attractive candidate for Dark Matter (DM) and there has been extensive experimental efforts to look for them. The asteroid-mass window, $M_{\text{PBH}} \sim 10^{17} - 10^{23}$ g, is particularly interesting, since PBHs in this range may still constitute all of DM. In this work, we study a scenario in which rotating PBHs are surrounded by superradiantly produced boson clouds that emit an approximately steady and nearly monochromatic flux of neutrinos in the few MeV range. We compute both the Galactic and extragalactic neutrino fluxes from such PBH populations and compare them with existing low-energy antineutrino limits from Borexino, KamLAND, and Super-Kamiokande. For scalar bosons, we find that these neutrino searches can strongly constrain a significant part of the asteroid-mass window and extend to somewhat larger masses. For instance, for rapidly rotating PBHs with spin \~{a} = 0.9 and gravitational fine-structure coupling $\alpha_g=0.25$, the strongest bound on dark matter fraction reaches approximately $f_{\text{PBH}} \sim 10^{-7}$ around $M_{\text{PBH}} \sim 2 \times 10^{22}$ g for a Yukawa coupling $g_{\nu \phi} = 10^{-4}$. These constraints can be significantly stronger than existing microlensing limits in the same mass range. Our results provide a complementary neutrino probe of PBH DM, distinct from previous neutrino constraints based mainly on Hawking evaporation from lighter PBHs.

==> anc/PBH_bounds_alpha_0.25_gnuphi_1e-03.txt <==
# M_PBH[g]	Borexino	KamLAND	Super-K	Combined_Limit
7.079040e+18	1.294019e-03	nan	nan	1.294019e-03
7.528877e+18	1.463701e-03	nan	nan	1.463701e-03
8.007299e+18	1.882798e-03	nan	nan	1.882798e-03
8.516122e+18	2.129685e-03	nan	nan	2.129685e-03
9.057279e+18	5.817374e-03	nan	nan	5.817374e-03
9.632824e+18	6.580194e-03	nan	nan	6.580194e-03
1.024494e+19	7.443041e-03	nan	nan	7.443041e-03
1.089596e+19	3.964622e-03	nan	nan	3.964622e-03
1.158834e+19	4.484494e-03	nan	nan	4.484494e-03
1.232472e+19	5.072536e-03	nan	nan	5.072536e-03
1.310789e+19	5.737687e-03	nan	nan	5.737687e-03
1.394083e+19	7.198571e-02	nan	nan	7.198571e-02
1.482670e+19	8.142504e-02	nan	nan	8.142504e-02
1.576886e+19	9.210214e-02	nan	nan	9.210214e-02
1.677090e+19	1.041793e-01	nan	nan	1.041793e-01
1.783660e+19	1.178401e-01	nan	nan	1.178401e-01
1.897003e+19	1.023908e+00	nan	nan	1.023908e+00
2.017548e+19	1.158171e+00	nan	nan	1.158171e+00
2.145753e+19	1.310039e+00	nan	nan	1.310039e+00
2.282105e+19	nan	nan	nan	nan
2.427121e+19	nan	nan	nan	nan
2.581352e+19	nan	nan	nan	nan
2.745384e+19	nan	nan	nan	nan
2.919839e+19	nan	nan	nan	nan
3.105380e+19	nan	nan	nan	nan
3.302712e+19	nan	nan	nan	nan
3.512582e+19	nan	nan	nan	nan
3.735789e+19	nan	nan	nan	nan
3.973180e+19	nan	nan	nan	nan
4.225655e+19	nan	nan	nan	nan
4.494174e+19	nan	nan	nan	nan
4.779757e+19	nan	nan	nan	nan
5.083486e+19	nan	nan	nan	nan
5.406516e+19	nan	nan	nan	nan
5.750073e+19	nan	nan	nan	nan
6.115461e+19	nan	nan	nan	nan
6.504068e+19	nan	nan	nan	nan
6.917368e+19	nan	nan	nan	nan
7.356932e+19	nan	nan	nan	nan
7.824428e+19	nan	nan	nan	nan
8.321631e+19	nan	nan	nan	nan
8.850429e+19	nan	nan	nan	nan
9.412829e+19	nan	nan	nan	nan
1.001097e+20	nan	nan	nan	nan
1.064711e+20	nan	nan	nan	nan
1.132368e+20	nan	nan	nan	nan
1.204325e+20	nan	nan	nan	nan
1.280853e+20	nan	nan	nan	nan
1.362245e+20	nan	nan	nan	nan
1.448809e+20	nan	nan	nan	nan
1.540873e+20	nan	nan	nan	nan
1.638788e+20	nan	nan	nan	nan
1.742925e+20	nan	nan	nan	nan
1.853679e+20	nan	nan	nan	nan
1.971471e+20	nan	nan	nan	nan
2.096748e+20	nan	nan	nan	nan
2.229986e+20	nan	nan	nan	nan
2.371690e+20	nan	nan	nan	nan
2.522399e+20	nan	nan	nan	nan
2.682685e+20	nan	nan	nan	nan
2.853156e+20	nan	nan	nan	nan
3.034460e+20	nan	nan	nan	nan
3.227284e+20	nan	nan	nan	nan
3.432362e+20	nan	nan	nan	nan
3.650471e+20	nan	nan	nan	nan
3.882440e+20	nan	nan	nan	nan
4.129150e+20	nan	nan	nan	nan
4.391536e+20	nan	nan	nan	nan
4.670596e+20	nan	nan	nan	nan
4.967389e+20	nan	nan	nan	nan
5.283042e+20	nan	nan	nan	nan
5.618752e+20	nan	nan	nan	nan
5.975796e+20	nan	nan	nan	nan
6.355527e+20	nan	nan	nan	nan
6.759389e+20	nan	nan	nan	nan
7.188914e+20	nan	nan	nan	nan
7.645733e+20	nan	nan	nan	nan
8.131581e+20	nan	nan	nan	nan
8.648302e+20	nan	nan	nan	nan
9.197858e+20	nan	nan	nan	nan
9.782336e+20	nan	nan	nan	nan
1.040395e+21	nan	nan	nan	nan
1.106507e+21	nan	nan	nan	nan
1.176820e+21	nan	nan	nan	nan
1.251601e+21	nan	nan	nan	nan
1.331134e+21	nan	nan	nan	nan
1.415721e+21	nan	nan	nan	nan
1.505683e+21	nan	nan	nan	nan
1.601362e+21	nan	nan	nan	nan
1.703120e+21	nan	nan	nan	nan
1.811345e+21	nan	nan	nan	nan
1.926446e+21	nan	nan	nan	nan
2.048862e+21	nan	nan	nan	nan
2.179057e+21	nan	nan	nan	nan
2.317525e+21	nan	nan	nan	nan
2.464792e+21	nan	nan	nan	nan
2.621418e+21	nan	nan	nan	nan
2.787995e+21	nan	nan	nan	nan
2.965159e+21	nan	nan	nan	nan
3.153579e+21	nan	nan	nan	nan
3.353973e+21	nan	nan	nan	nan
3.567102e+21	nan	nan	nan	nan
3.793773e+21	nan	nan	nan	nan
4.034848e+21	nan	nan	nan	nan
4.291242e+21	nan	nan	nan	nan
4.563929e+21	nan	nan	nan	nan
4.853944e+21	nan	nan	nan	nan
5.162387e+21	nan	nan	nan	nan
5.490431e+21	nan	nan	nan	nan
5.839320e+21	nan	nan	nan	nan
6.210380e+21	nan	nan	nan	nan
6.605018e+21	nan	nan	nan	nan
7.024734e+21	nan	nan	nan	nan
7.471120e+21	nan	nan	nan	nan
7.945872e+21	nan	nan	nan	nan
8.450792e+21	nan	nan	nan	nan
8.987797e+21	nan	nan	nan	nan
9.558927e+21	nan	nan	nan	nan
1.016635e+22	nan	nan	nan	nan
1.081237e+22	nan	nan	nan	nan
1.149944e+22	nan	nan	nan	nan
1.223017e+22	nan	nan	nan	nan
1.300734e+22	nan	nan	nan	nan
1.383389e+22	nan	nan	nan	nan
1.471296e+22	nan	nan	nan	nan
1.564790e+22	nan	nan	nan	nan
1.664224e+22	nan	nan	nan	nan
1.769977e+22	nan	nan	nan	nan
1.882450e+22	nan	nan	nan	nan
2.002070e+22	nan	nan	nan	nan
2.129292e+22	nan	nan	nan	nan
2.264598e+22	nan	nan	nan	nan
2.408501e+22	nan	nan	nan	nan
2.561550e+22	nan	nan	nan	nan
2.724323e+22	nan	nan	nan	nan
2.897440e+22	nan	nan	nan	nan
3.081558e+22	nan	nan	nan	nan
3.277375e+22	nan	nan	nan	nan
3.485636e+22	nan	nan	nan	nan
3.707131e+22	nan	nan	nan	nan
3.942700e+22	nan	nan	nan	nan
4.193239e+22	nan	nan	nan	nan
4.459698e+22	nan	nan	nan	nan
4.743089e+22	nan	nan	nan	nan
5.044489e+22	nan	nan	nan	nan
5.365040e+22	nan	nan	nan	nan
5.705962e+22	nan	nan	nan	nan
6.068547e+22	nan	nan	nan	nan
6.454172e+22	nan	nan	nan	nan
6.864302e+22	nan	nan	nan	nan
7.300494e+22	nan	nan	nan	nan
7.764404e+22	nan	nan	nan	nan
8.257793e+22	nan	nan	nan	nan
8.782534e+22	nan	nan	nan	nan
9.340619e+22	nan	nan	nan	nan
9.934169e+22	nan	nan	nan	nan
1.056544e+23	nan	nan	nan	nan
1.123682e+23	nan	nan	nan	nan
1.195086e+23	nan	nan	nan	nan
1.271027e+23	nan	nan	nan	nan
1.351795e+23	nan	nan	nan	nan
1.437695e+23	nan	nan	nan	nan
1.529053e+23	nan	nan	nan	nan
1.626216e+23	nan	nan	nan	nan
1.729554e+23	nan	nan	nan	nan
1.839459e+23	nan	nan	nan	nan
1.956347e+23	nan	nan	nan	nan
2.080663e+23	nan	nan	nan	nan
2.212879e+23	nan	nan	nan	nan
2.353496e+23	nan	nan	nan	nan
2.503049e+23	nan	nan	nan	nan
2.662105e+23	nan	nan	nan	nan
2.831268e+23	nan	nan	nan	nan
3.011181e+23	nan	nan	nan	nan
3.202527e+23	nan	nan	nan	nan
3.406031e+23	nan	nan	nan	nan
3.622467e+23	nan	nan	nan	nan
3.852657e+23	nan	nan	nan	nan
4.097473e+23	nan	nan	nan	nan
4.357847e+23	nan	nan	nan	nan
4.634766e+23	nan	nan	nan	nan
4.929282e+23	nan	nan	nan	nan
5.242513e+23	nan	nan	nan	nan
5.575649e+23	nan	nan	nan	nan
5.929953e+23	nan	nan	nan	nan
6.306772e+23	nan	nan	nan	nan
6.707535e+23	nan	nan	nan	nan
7.133765e+23	nan	nan	nan	nan
7.587080e+23	nan	nan	nan	nan
8.069201e+23	nan	nan	nan	nan
8.581958e+23	nan	nan	nan	nan
9.127298e+23	nan	nan	nan	nan
9.707292e+23	nan	nan	nan	nan
1.032414e+24	nan	nan	nan	nan
1.098019e+24	nan	nan	nan	nan
1.167792e+24	nan	nan	nan	nan
1.242000e+24	nan	nan	nan	nan
1.320923e+24	nan	nan	nan	nan
1.404861e+24	nan	nan	nan	nan
1.494132e+24	nan	nan	nan	nan
1.589077e+24	nan	nan	nan	nan
1.690055e+24	nan	nan	nan	nan
1.797449e+24	nan	nan	nan	nan
1.911668e+24	nan	nan	nan	nan
2.033145e+24	nan	nan	nan	nan
2.162341e+24	nan	nan	nan	nan
2.299747e+24	nan	nan	nan	nan
2.445884e+24	nan	nan	nan	nan
2.601308e+24	nan	nan	nan	nan
2.766608e+24	nan	nan	nan	nan
2.942412e+24	nan	nan	nan	nan
3.129387e+24	nan	nan	nan	nan
3.328244e+24	nan	nan	nan	nan
3.539737e+24	nan	nan	nan	nan
3.764669e+24	nan	nan	nan	nan
4.003895e+24	nan	nan	nan	nan
4.258323e+24	nan	nan	nan	nan
4.528917e+24	nan	nan	nan	nan
4.816707e+24	nan	nan	nan	nan
5.122785e+24	nan	nan	nan	nan
5.448312e+24	nan	nan	nan	nan
5.794525e+24	nan	nan	nan	nan
6.162738e+24	nan	nan	nan	nan
6.554348e+24	nan	nan	nan	nan
6.970844e+24	nan	nan	nan	nan
7.413806e+24	nan	nan	nan	nan
7.884916e+24	nan	nan	nan	nan
8.385963e+24	nan	nan	nan	nan
8.918849e+24	nan	nan	nan	nan
9.485596e+24	nan	nan	nan	nan
1.008836e+25	nan	nan	nan	nan
1.072942e+25	nan	nan	nan	nan
1.141122e+25	nan	nan	nan	nan
1.213635e+25	nan	nan	nan	nan
1.290755e+25	nan	nan	nan	nan
1.372776e+25	nan	nan	nan	nan
1.460009e+25	nan	nan	nan	nan
1.552785e+25	nan	nan	nan	nan
1.651457e+25	nan	nan	nan	nan
1.756399e+25	nan	nan	nan	nan
1.868009e+25	nan	nan	nan	nan
1.986712e+25	nan	nan	nan	nan
2.112957e+25	nan	nan	nan	nan
2.247225e+25	nan	nan	nan	nan
2.390025e+25	nan	nan	nan	nan
2.541899e+25	nan	nan	nan	nan
2.703424e+25	nan	nan	nan	nan
2.875213e+25	nan	nan	nan	nan
3.057918e+25	nan	nan	nan	nan
3.252233e+25	nan	nan	nan	nan
3.458896e+25	nan	nan	nan	nan
3.678692e+25	nan	nan	nan	nan
3.912454e+25	nan	nan	nan	nan
4.161071e+25	nan	nan	nan	nan
4.425486e+25	nan	nan	nan	nan
4.706703e+25	nan	nan	nan	nan
5.005790e+25	nan	nan	nan	nan
5.323883e+25	nan	nan	nan	nan
5.662189e+25	nan	nan	nan	nan
6.021993e+25	nan	nan	nan	nan
6.404660e+25	nan	nan	nan	nan
6.811644e+25	nan	nan	nan	nan


==> anc/PBH_bounds_alpha_0.25_gnuphi_1e-04.txt <==
# M_PBH[g]	Borexino	KamLAND	Super-K	Combined_Limit
1.564790e+22	4.021070e-04	1.154744e-03	3.635959e-06	3.635959e-06
1.664224e+22	4.548344e-04	1.221615e-03	1.070199e-07	1.070199e-07
1.769977e+22	5.144759e-04	1.296950e-03	1.210531e-07	1.210531e-07
1.882450e+22	5.819380e-04	1.382171e-03	1.369266e-07	1.369266e-07
2.002070e+22	6.582463e-04	1.478903e-03	1.548815e-07	1.548815e-07
2.129292e+22	7.445607e-04	1.588997e-03	7.445607e-07	7.445607e-07
2.264598e+22	8.421934e-04	1.714550e-03	8.421934e-07	8.421934e-07
2.408501e+22	9.526284e-04	1.857924e-03	9.526284e-07	9.526284e-07
2.561550e+22	1.077545e-03	2.021771e-03	1.077545e-06	1.077545e-06
2.724323e+22	1.218841e-03	2.149981e-03	1.218841e-06	1.218841e-06
2.897440e+22	1.378665e-03	1.054273e-04	1.378665e-06	1.378665e-06
3.081558e+22	1.617799e-03	1.330116e-04	3.449128e-05	3.449128e-05
3.277375e+22	2.005957e-03	2.500634e-04	3.901404e-05	3.901404e-05
3.485636e+22	2.533354e-03	2.218230e-04	4.412987e-05	4.412987e-05
3.707131e+22	3.258720e-03	4.274767e-04	4.991653e-05	4.991653e-05
3.942700e+22	4.115488e-03	3.874253e-04	2.767538e-04	2.767538e-04
4.193239e+22	5.391997e-03	4.382275e-04	3.130439e-04	3.130439e-04
4.459698e+22	7.064445e-03	2.689798e-04	3.540927e-04	2.689798e-04
4.743089e+22	8.921795e-03	1.821157e-03	7.404155e-04	7.404155e-04
5.044489e+22	1.147634e-02	1.649444e-03	8.375046e-04	8.375046e-04
5.365040e+22	1.531472e-02	1.865732e-03	9.473248e-04	9.473248e-04
5.705962e+22	1.934119e-02	1.767563e-03	nan	1.767563e-03
6.068547e+22	4.238086e-02	1.999339e-03	nan	1.999339e-03
6.454172e+22	4.793818e-02	nan	nan	4.793818e-02
6.864302e+22	1.216704e-01	nan	nan	1.216704e-01
7.300494e+22	1.376247e-01	nan	nan	1.376247e-01
7.764404e+22	1.770304e-01	nan	nan	1.770304e-01
8.257793e+22	2.002440e-01	nan	nan	2.002440e-01
8.782534e+22	2.265016e-01	nan	nan	2.265016e-01
9.340619e+22	6.187039e-01	nan	nan	6.187039e-01
9.934169e+22	6.998332e-01	nan	nan	6.998332e-01
1.056544e+23	7.916008e-01	nan	nan	7.916008e-01
1.123682e+23	4.216553e-01	nan	nan	4.216553e-01
1.195086e+23	4.769461e-01	nan	nan	4.769461e-01
1.271027e+23	5.394870e-01	nan	nan	5.394870e-01
1.351795e+23	6.102288e-01	nan	nan	6.102288e-01
1.437695e+23	7.656004e+00	nan	nan	7.656004e+00
1.529053e+23	8.659920e+00	nan	nan	8.659920e+00
1.626216e+23	9.795476e+00	nan	nan	9.795476e+00
1.729554e+23	1.107994e+01	nan	nan	1.107994e+01
1.839459e+23	4.510234e+01	nan	nan	4.510234e+01
1.956347e+23	1.088972e+02	nan	nan	1.088972e+02
2.080663e+23	1.231767e+02	nan	nan	1.231767e+02
2.212879e+23	4.178564e+02	nan	nan	4.178564e+02
2.353496e+23	nan	nan	nan	nan
2.503049e+23	nan	nan	nan	nan
2.662105e+23	nan	nan	nan	nan
2.831268e+23	nan	nan	nan	nan
3.011181e+23	nan	nan	nan	nan
3.202527e+23	nan	nan	nan	nan
3.406031e+23	nan	nan	nan	nan
3.622467e+23	nan	nan	nan	nan
3.852657e+23	nan	nan	nan	nan
4.097473e+23	nan	nan	nan	nan
4.357847e+23	nan	nan	nan	nan
4.634766e+23	nan	nan	nan	nan
4.929282e+23	nan	nan	nan	nan
5.242513e+23	nan	nan	nan	nan
5.575649e+23	nan	nan	nan	nan
5.929953e+23	nan	nan	nan	nan
6.306772e+23	nan	nan	nan	nan
6.707535e+23	nan	nan	nan	nan
7.133765e+23	nan	nan	nan	nan
7.587080e+23	nan	nan	nan	nan
8.069201e+23	nan	nan	nan	nan
8.581958e+23	nan	nan	nan	nan
9.127298e+23	nan	nan	nan	nan
9.707292e+23	nan	nan	nan	nan
1.032414e+24	nan	nan	nan	nan
1.098019e+24	nan	nan	nan	nan
1.167792e+24	nan	nan	nan	nan
1.242000e+24	nan	nan	nan	nan
1.320923e+24	nan	nan	nan	nan
1.404861e+24	nan	nan	nan	nan
1.494132e+24	nan	nan	nan	nan
1.589077e+24	nan	nan	nan	nan
1.690055e+24	nan	nan	nan	nan
1.797449e+24	nan	nan	nan	nan
1.911668e+24	nan	nan	nan	nan
2.033145e+24	nan	nan	nan	nan
2.162341e+24	nan	nan	nan	nan
2.299747e+24	nan	nan	nan	nan
2.445884e+24	nan	nan	nan	nan
2.601308e+24	nan	nan	nan	nan
2.766608e+24	nan	nan	nan	nan
2.942412e+24	nan	nan	nan	nan
3.129387e+24	nan	nan	nan	nan
3.328244e+24	nan	nan	nan	nan
3.539737e+24	nan	nan	nan	nan
3.764669e+24	nan	nan	nan	nan
4.003895e+24	nan	nan	nan	nan
4.258323e+24	nan	nan	nan	nan
4.528917e+24	nan	nan	nan	nan
4.816707e+24	nan	nan	nan	nan
5.122785e+24	nan	nan	nan	nan
5.448312e+24	nan	nan	nan	nan
5.794525e+24	nan	nan	nan	nan
6.162738e+24	nan	nan	nan	nan
6.554348e+24	nan	nan	nan	nan
6.970844e+24	nan	nan	nan	nan
7.413806e+24	nan	nan	nan	nan
7.884916e+24	nan	nan	nan	nan
8.385963e+24	nan	nan	nan	nan
8.918849e+24	nan	nan	nan	nan
9.485596e+24	nan	nan	nan	nan
1.008836e+25	nan	nan	nan	nan
1.072942e+25	nan	nan	nan	nan
1.141122e+25	nan	nan	nan	nan
1.213635e+25	nan	nan	nan	nan
1.290755e+25	nan	nan	nan	nan
1.372776e+25	nan	nan	nan	nan
1.460009e+25	nan	nan	nan	nan
1.552785e+25	nan	nan	nan	nan
1.651457e+25	nan	nan	nan	nan
1.756399e+25	nan	nan	nan	nan
1.868009e+25	nan	nan	nan	nan
1.986712e+25	nan	nan	nan	nan
2.112957e+25	nan	nan	nan	nan
2.247225e+25	nan	nan	nan	nan
2.390025e+25	nan	nan	nan	nan
2.541899e+25	nan	nan	nan	nan
2.703424e+25	nan	nan	nan	nan
2.875213e+25	nan	nan	nan	nan
3.057918e+25	nan	nan	nan	nan
3.252233e+25	nan	nan	nan	nan
3.458896e+25	nan	nan	nan	nan
3.678692e+25	nan	nan	nan	nan
3.912454e+25	nan	nan	nan	nan
4.161071e+25	nan	nan	nan	nan
4.425486e+25	nan	nan	nan	nan
4.706703e+25	nan	nan	nan	nan
5.005790e+25	nan	nan	nan	nan
5.323883e+25	nan	nan	nan	nan
5.662189e+25	nan	nan	nan	nan
6.021993e+25	nan	nan	nan	nan
6.404660e+25	nan	nan	nan	nan
6.811644e+25	nan	nan	nan	nan


==> anc/PBH_bounds_alpha_0.3_gnuphi_1e-03.txt <==
# M_PBH[g]	Borexino	KamLAND	Super-K	Combined_Limit
7.338553e+19	1.821809e-04	2.271074e-05	3.543252e-06	3.543252e-06
7.804881e+19	2.300790e-04	2.014595e-05	4.007871e-06	4.007871e-06
8.300842e+19	2.959567e-04	3.882340e-05	4.533415e-06	4.533415e-06
8.828319e+19	3.737682e-04	3.518593e-05	2.513476e-05	2.513476e-05
9.389314e+19	4.897007e-04	2.159678e-05	2.843062e-05	2.159678e-05
9.985957e+19	6.415923e-04	2.442872e-05	3.215867e-05	2.442872e-05
1.062051e+20	8.102766e-04	1.653973e-04	6.724447e-05	6.724447e-05
1.129539e+20	1.042280e-03	1.498024e-04	7.606210e-05	7.606210e-05
1.201316e+20	1.390881e-03	1.694456e-04	8.603596e-05	8.603596e-05
1.277654e+20	1.756565e-03	1.605299e-04	nan	1.605299e-04
1.358842e+20	3.849026e-03	1.815798e-04	nan	1.815798e-04
1.445190e+20	4.353741e-03	nan	nan	4.353741e-03
1.537024e+20	1.105009e-02	nan	nan	1.105009e-02
1.634694e+20	1.249907e-02	nan	nan	1.249907e-02
1.738571e+20	1.607788e-02	nan	nan	1.607788e-02
1.849048e+20	1.818614e-02	nan	nan	1.818614e-02
1.966546e+20	2.057085e-02	nan	nan	2.057085e-02
2.091510e+20	5.619063e-02	nan	nan	5.619063e-02
2.224415e+20	6.355879e-02	nan	nan	6.355879e-02
2.365765e+20	7.189312e-02	nan	nan	7.189312e-02
2.516098e+20	3.829470e-02	nan	nan	3.829470e-02
2.675983e+20	4.331621e-02	nan	nan	4.331621e-02
2.846028e+20	4.899617e-02	nan	nan	4.899617e-02
3.026879e+20	6.147118e-01	nan	nan	6.147118e-01
3.219222e+20	6.953176e-01	nan	nan	6.953176e-01
3.423787e+20	7.864932e-01	nan	nan	7.864932e-01
3.641352e+20	8.896243e-01	nan	nan	8.896243e-01
3.872741e+20	1.006279e+00	nan	nan	1.006279e+00
4.118834e+20	4.078303e+00	nan	nan	4.078303e+00
4.380565e+20	9.890036e+00	nan	nan	9.890036e+00
4.658928e+20	1.118690e+01	nan	nan	1.118690e+01
4.954980e+20	3.778560e+01	nan	nan	3.778560e+01
5.269844e+20	nan	nan	nan	nan
5.604716e+20	nan	nan	nan	nan
5.960867e+20	nan	nan	nan	nan
6.339650e+20	nan	nan	nan	nan
6.742503e+20	nan	nan	nan	nan
7.170955e+20	nan	nan	nan	nan
7.626633e+20	nan	nan	nan	nan
8.111267e+20	nan	nan	nan	nan
8.626697e+20	nan	nan	nan	nan
9.174880e+20	nan	nan	nan	nan
9.757898e+20	nan	nan	nan	nan
1.037796e+21	nan	nan	nan	nan
1.103743e+21	nan	nan	nan	nan
1.173880e+21	nan	nan	nan	nan
1.248474e+21	nan	nan	nan	nan
1.327809e+21	nan	nan	nan	nan
1.412184e+21	nan	nan	nan	nan
1.501921e+21	nan	nan	nan	nan
1.597361e+21	nan	nan	nan	nan
1.698865e+21	nan	nan	nan	nan
1.806820e+21	nan	nan	nan	nan
1.921634e+21	nan	nan	nan	nan
2.043744e+21	nan	nan	nan	nan
2.173614e+21	nan	nan	nan	nan
2.311736e+21	nan	nan	nan	nan
2.458635e+21	nan	nan	nan	nan
2.614869e+21	nan	nan	nan	nan
2.781031e+21	nan	nan	nan	nan
2.957751e+21	nan	nan	nan	nan
3.145701e+21	nan	nan	nan	nan
3.345595e+21	nan	nan	nan	nan
3.558190e+21	nan	nan	nan	nan
3.784295e+21	nan	nan	nan	nan
4.024768e+21	nan	nan	nan	nan
4.280522e+21	nan	nan	nan	nan
4.552527e+21	nan	nan	nan	nan
4.841818e+21	nan	nan	nan	nan
5.149491e+21	nan	nan	nan	nan
5.476715e+21	nan	nan	nan	nan
5.824733e+21	nan	nan	nan	nan
6.194865e+21	nan	nan	nan	nan
6.588517e+21	nan	nan	nan	nan
7.007184e+21	nan	nan	nan	nan
7.452456e+21	nan	nan	nan	nan
7.926022e+21	nan	nan	nan	nan
8.429680e+21	nan	nan	nan	nan
8.965344e+21	nan	nan	nan	nan
9.535046e+21	nan	nan	nan	nan
1.014095e+22	nan	nan	nan	nan
1.078536e+22	nan	nan	nan	nan
1.147071e+22	nan	nan	nan	nan
1.219962e+22	nan	nan	nan	nan
1.297484e+22	nan	nan	nan	nan
1.379933e+22	nan	nan	nan	nan
1.467621e+22	nan	nan	nan	nan
1.560880e+22	nan	nan	nan	nan
1.660066e+22	nan	nan	nan	nan
1.765555e+22	nan	nan	nan	nan
1.877747e+22	nan	nan	nan	nan
1.997069e+22	nan	nan	nan	nan
2.123973e+22	nan	nan	nan	nan
2.258940e+22	nan	nan	nan	nan
2.402485e+22	nan	nan	nan	nan
2.555150e+22	nan	nan	nan	nan
2.717517e+22	nan	nan	nan	nan
2.890202e+22	nan	nan	nan	nan
3.073860e+22	nan	nan	nan	nan
3.269188e+22	nan	nan	nan	nan
3.476928e+22	nan	nan	nan	nan
3.697869e+22	nan	nan	nan	nan
3.932850e+22	nan	nan	nan	nan
4.182763e+22	nan	nan	nan	nan
4.448557e+22	nan	nan	nan	nan
4.731240e+22	nan	nan	nan	nan
5.031887e+22	nan	nan	nan	nan
5.351638e+22	nan	nan	nan	nan
5.691707e+22	nan	nan	nan	nan
6.053386e+22	nan	nan	nan	nan
6.438049e+22	nan	nan	nan	nan
6.847154e+22	nan	nan	nan	nan
7.282256e+22	nan	nan	nan	nan
7.745007e+22	nan	nan	nan	nan
8.237163e+22	nan	nan	nan	nan
8.760593e+22	nan	nan	nan	nan
9.317285e+22	nan	nan	nan	nan
9.909351e+22	nan	nan	nan	nan
1.053904e+23	nan	nan	nan	nan
1.120874e+23	nan	nan	nan	nan
1.192100e+23	nan	nan	nan	nan
1.267852e+23	nan	nan	nan	nan
1.348418e+23	nan	nan	nan	nan
1.434103e+23	nan	nan	nan	nan
1.525233e+23	nan	nan	nan	nan
1.622154e+23	nan	nan	nan	nan
1.725234e+23	nan	nan	nan	nan
1.834863e+23	nan	nan	nan	nan
1.951460e+23	nan	nan	nan	nan
2.075465e+23	nan	nan	nan	nan
2.207351e+23	nan	nan	nan	nan
2.347617e+23	nan	nan	nan	nan
2.496796e+23	nan	nan	nan	nan
2.655454e+23	nan	nan	nan	nan
2.824195e+23	nan	nan	nan	nan
3.003659e+23	nan	nan	nan	nan
3.194526e+23	nan	nan	nan	nan
3.397522e+23	nan	nan	nan	nan
3.613417e+23	nan	nan	nan	nan
3.843032e+23	nan	nan	nan	nan
4.087237e+23	nan	nan	nan	nan
4.346960e+23	nan	nan	nan	nan
4.623188e+23	nan	nan	nan	nan
4.916968e+23	nan	nan	nan	nan
5.229417e+23	nan	nan	nan	nan
5.561720e+23	nan	nan	nan	nan
5.915139e+23	nan	nan	nan	nan
6.291016e+23	nan	nan	nan	nan
6.690779e+23	nan	nan	nan	nan
7.115944e+23	nan	nan	nan	nan
7.568126e+23	nan	nan	nan	nan
8.049042e+23	nan	nan	nan	nan
8.560518e+23	nan	nan	nan	nan
9.104496e+23	nan	nan	nan	nan
9.683041e+23	nan	nan	nan	nan
1.029835e+24	nan	nan	nan	nan
1.095276e+24	nan	nan	nan	nan
1.164875e+24	nan	nan	nan	nan
1.238897e+24	nan	nan	nan	nan
1.317623e+24	nan	nan	nan	nan
1.401351e+24	nan	nan	nan	nan
1.490400e+24	nan	nan	nan	nan
1.585107e+24	nan	nan	nan	nan
1.685833e+24	nan	nan	nan	nan
1.792959e+24	nan	nan	nan	nan
1.906892e+24	nan	nan	nan	nan
2.028066e+24	nan	nan	nan	nan
2.156939e+24	nan	nan	nan	nan
2.294002e+24	nan	nan	nan	nan
2.439774e+24	nan	nan	nan	nan
2.594809e+24	nan	nan	nan	nan
2.759696e+24	nan	nan	nan	nan
2.935061e+24	nan	nan	nan	nan
3.121569e+24	nan	nan	nan	nan
3.319929e+24	nan	nan	nan	nan
3.530894e+24	nan	nan	nan	nan
3.755265e+24	nan	nan	nan	nan
3.993893e+24	nan	nan	nan	nan
4.247684e+24	nan	nan	nan	nan
4.517603e+24	nan	nan	nan	nan
4.804674e+24	nan	nan	nan	nan
5.109987e+24	nan	nan	nan	nan
5.434701e+24	nan	nan	nan	nan
5.780049e+24	nan	nan	nan	nan
6.147342e+24	nan	nan	nan	nan
6.537974e+24	nan	nan	nan	nan
6.953430e+24	nan	nan	nan	nan
7.395285e+24	nan	nan	nan	nan
7.865218e+24	nan	nan	nan	nan
8.365013e+24	nan	nan	nan	nan
8.896567e+24	nan	nan	nan	nan
9.461899e+24	nan	nan	nan	nan
1.006316e+25	nan	nan	nan	nan
1.070262e+25	nan	nan	nan	nan
1.138272e+25	nan	nan	nan	nan
1.210603e+25	nan	nan	nan	nan
1.287531e+25	nan	nan	nan	nan
1.369347e+25	nan	nan	nan	nan
1.456362e+25	nan	nan	nan	nan
1.548906e+25	nan	nan	nan	nan
1.647332e+25	nan	nan	nan	nan
1.752011e+25	nan	nan	nan	nan
1.863343e+25	nan	nan	nan	nan
1.981749e+25	nan	nan	nan	nan
2.107679e+25	nan	nan	nan	nan
2.241611e+25	nan	nan	nan	nan
2.384054e+25	nan	nan	nan	nan
2.535549e+25	nan	nan	nan	nan
2.696670e+25	nan	nan	nan	nan
2.868030e+25	nan	nan	nan	nan
3.050279e+25	nan	nan	nan	nan
3.244109e+25	nan	nan	nan	nan
3.450255e+25	nan	nan	nan	nan
3.669502e+25	nan	nan	nan	nan
3.902680e+25	nan	nan	nan	nan
4.150676e+25	nan	nan	nan	nan
4.414430e+25	nan	nan	nan	nan
4.694945e+25	nan	nan	nan	nan
4.993285e+25	nan	nan	nan	nan
5.310583e+25	nan	nan	nan	nan
5.648044e+25	nan	nan	nan	nan
6.006949e+25	nan	nan	nan	nan
6.388660e+25	nan	nan	nan	nan
6.794627e+25	nan	nan	nan	nan
7.226391e+25	nan	nan	nan	nan
7.685592e+25	nan	nan	nan	nan
8.173973e+25	nan	nan	nan	nan


==> anc/PBH_bounds_alpha_0.3_gnuphi_1e-04.txt <==
# M_PBH[g]	Borexino	KamLAND	Super-K	Combined_Limit
1.622154e+23	7.827559e-04	6.170164e-03	1.546513e-05	1.546513e-05
1.725234e+23	8.853970e-04	6.385235e-03	1.619268e-05	1.619268e-05
1.834863e+23	1.001497e-03	6.612237e-03	1.699672e-05	1.699672e-05
1.951460e+23	1.132821e-03	6.852744e-03	1.789052e-05	1.789052e-05
2.075465e+23	1.281366e-03	7.108650e-03	1.888965e-05	1.888965e-05
2.207351e+23	1.449389e-03	7.382226e-03	2.001218e-05	2.001218e-05
2.347617e+23	1.639444e-03	7.676199e-03	2.127905e-05	2.127905e-05
2.496796e+23	1.854421e-03	7.993835e-03	2.263225e-05	2.263225e-05
2.655454e+23	2.097587e-03	8.339043e-03	2.407105e-05	2.407105e-05
2.824195e+23	2.372639e-03	8.716481e-03	2.560252e-05	2.560252e-05
3.003659e+23	2.683758e-03	9.131679e-03	2.733799e-05	2.733799e-05
3.194526e+23	3.035674e-03	9.591178e-03	2.931068e-05	2.931068e-05
3.397522e+23	3.433735e-03	1.010267e-02	3.155828e-05	3.155828e-05
3.613417e+23	3.883994e-03	1.067514e-02	3.412334e-05	3.412334e-05
3.843032e+23	4.393294e-03	1.131904e-02	1.033716e-06	1.033716e-06
4.087237e+23	4.969377e-03	1.204644e-02	1.169265e-06	1.169265e-06
4.346960e+23	5.621001e-03	1.287118e-02	1.322588e-06	1.322588e-06
4.623188e+23	6.358071e-03	1.380904e-02	6.358071e-06	6.358071e-06
4.916968e+23	7.191791e-03	1.487792e-02	7.191791e-06	7.191791e-06
5.229417e+23	8.134835e-03	1.609802e-02	8.134835e-06	8.134835e-06
5.561720e+23	9.201539e-03	1.749208e-02	9.201539e-06	9.201539e-06
5.915139e+23	1.040812e-02	1.875923e-02	1.040812e-05	1.040812e-05
6.291016e+23	1.177291e-02	9.002815e-04	1.177291e-05	1.177291e-05
6.690779e+23	1.331667e-02	1.135834e-03	2.945334e-04	2.945334e-04
7.115944e+23	1.712959e-02	2.135381e-03	3.331549e-04	3.331549e-04
7.568126e+23	2.163322e-02	1.894226e-03	3.768408e-04	3.768408e-04
8.049042e+23	2.782738e-02	3.650377e-03	4.262551e-04	4.262551e-04
8.560518e+23	3.514362e-02	4.129043e-03	4.821491e-04	4.821491e-04
9.104496e+23	4.604420e-02	3.742182e-03	2.673194e-03	2.673194e-03
9.683041e+23	6.032582e-02	2.296915e-03	3.023725e-03	2.296915e-03
1.029835e+24	7.618640e-02	1.555151e-02	6.322673e-03	6.322673e-03
1.095276e+24	9.800060e-02	1.759075e-02	7.151752e-03	7.151752e-03
1.164875e+24	1.307778e-01	1.593216e-02	8.089546e-03	8.089546e-03
1.238897e+24	1.651613e-01	1.509385e-02	1.089070e-01	1.509385e-02
1.317623e+24	3.619054e-01	1.707308e-02	nan	1.707308e-02
1.401351e+24	4.093613e-01	2.035528e-01	nan	2.035528e-01
1.490400e+24	1.038987e+00	nan	nan	1.038987e+00
1.585107e+24	1.175227e+00	nan	nan	1.175227e+00
1.685833e+24	1.511726e+00	nan	nan	1.511726e+00
1.792959e+24	1.709955e+00	nan	nan	1.709955e+00
1.906892e+24	1.934178e+00	nan	nan	1.934178e+00
2.028066e+24	5.283334e+00	nan	nan	5.283334e+00
2.156939e+24	5.976127e+00	nan	nan	5.976127e+00
2.294002e+24	6.759763e+00	nan	nan	6.759763e+00
2.439774e+24	3.600666e+00	nan	nan	3.600666e+00
2.594809e+24	4.072814e+00	nan	nan	4.072814e+00
2.759696e+24	4.606873e+00	nan	nan	4.606873e+00
2.935061e+24	5.210963e+00	nan	nan	5.210963e+00
3.121569e+24	6.537736e+01	nan	nan	6.537736e+01
3.319929e+24	7.395016e+01	nan	nan	7.395016e+01
3.530894e+24	8.364708e+01	nan	nan	8.364708e+01
3.755265e+24	9.461555e+01	nan	nan	9.461555e+01
3.993893e+24	1.070223e+02	nan	nan	1.070223e+02
4.247684e+24	9.299124e+02	nan	nan	9.299124e+02
4.517603e+24	1.051850e+03	nan	nan	1.051850e+03
4.804674e+24	1.189777e+03	nan	nan	1.189777e+03
5.109987e+24	nan	nan	nan	nan
5.434701e+24	nan	nan	nan	nan
5.780049e+24	nan	nan	nan	nan
6.147342e+24	nan	nan	nan	nan
6.537974e+24	nan	nan	nan	nan
6.953430e+24	nan	nan	nan	nan
7.395285e+24	nan	nan	nan	nan
7.865218e+24	nan	nan	nan	nan
8.365013e+24	nan	nan	nan	nan
8.896567e+24	nan	nan	nan	nan
9.461899e+24	nan	nan	nan	nan
1.006316e+25	nan	nan	nan	nan
1.070262e+25	nan	nan	nan	nan
1.138272e+25	nan	nan	nan	nan
1.210603e+25	nan	nan	nan	nan
1.287531e+25	nan	nan	nan	nan
1.369347e+25	nan	nan	nan	nan
1.456362e+25	nan	nan	nan	nan
1.548906e+25	nan	nan	nan	nan
1.647332e+25	nan	nan	nan	nan
1.752011e+25	nan	nan	nan	nan
1.863343e+25	nan	nan	nan	nan
1.981749e+25	nan	nan	nan	nan
2.107679e+25	nan	nan	nan	nan
2.241611e+25	nan	nan	nan	nan
2.384054e+25	nan	nan	nan	nan
2.535549e+25	nan	nan	nan	nan
2.696670e+25	nan	nan	nan	nan
2.868030e+25	nan	nan	nan	nan
3.050279e+25	nan	nan	nan	nan
3.244109e+25	nan	nan	nan	nan
3.450255e+25	nan	nan	nan	nan
3.669502e+25	nan	nan	nan	nan
3.902680e+25	nan	nan	nan	nan
4.150676e+25	nan	nan	nan	nan
4.414430e+25	nan	nan	nan	nan
4.694945e+25	nan	nan	nan	nan
4.993285e+25	nan	nan	nan	nan
5.310583e+25	nan	nan	nan	nan
5.648044e+25	nan	nan	nan	nan
6.006949e+25	nan	nan	nan	nan
6.388660e+25	nan	nan	nan	nan
6.794627e+25	nan	nan	nan	nan
7.226391e+25	nan	nan	nan	nan
7.685592e+25	nan	nan	nan	nan
8.173973e+25	nan	nan	nan	nan

